Stochastic and Deterministic Vector Chromatography of Suspended Particles in 1D-Periodic Potentials

We present a comprehensive description of vector chromatography that includes deterministic and stochastic transport in 1D-periodic free-energy landscapes, with both energetic and entropic contributions, and highlights the parameters governing the deflection angle, i.e. the Peclet number and the partition ratio. We also investigate the dependence of the deflection angle on the shape of the free-energy landscape by varying the width of the linear transitions in an otherwise dichotomous potential. Finally, we present experimental results obtained in a microfluidic system in which gravity drives the suspended particles and, in combination with a bottom surface patterned with shallow rectangular grooves, creates a periodic landscape of (potential) energy barriers. The experiments validate the model and demonstrate that a simple, passive microdevice can lead to vector separation of colloidal particles based on both size and density.

==> anc/README.txt <==
=======================README.TXT=======================

ARTICLE INFORMATION

Document Number:  

Journal: Phys. Rev. Lett.  

All Authors: Jorge A. Bernate and German Drazer

Title: Stochastic and Deterministic Vector Chromatography of Suspended Particles in 1D-Periodic Potentials 

DEPOSIT INFORMATION

Description:  
Two supplementary files are downloaded.
The first file presents a description of the experimental system and methods, details regarding the order of magnitude estimation of the width of the effective transition region, and the analytical expression for the trajectory angle for the LTD potential in the Brownian case. The second file is a representative movie of one of the experiments for the 4.31 um silica particles.

Total No. of Files: 3

Filenames:
supp_info.pdf, movie.mov, README.TXT

Filetypes: the 1st is text
the 2nd is a movie

Contact Information:

German M Drazer
The Department of Chemical and Biomolecular Engineering 
Johns Hopkins University
221 Maryland Hall 3400 North Charles Street, Baltimore, MD 21218 
410-516-0170 (phone) | 410-516-5510 (fax) |
Email: drazer@jhu.edu       

=====================END README.TXT=====================

